Electromagnetic neural source imaging under sparsity constraints with SURE-based hyperparameter tuning

Estimators based on non-convex sparsity-promoting penalties were shown to yield state-of-the-art solutions to the magneto-/electroencephalography (M/EEG) brain source localization problem. In this paper we tackle the model selection problem of these estimators: we propose to use a proxy of the Stein's Unbiased Risk Estimator (SURE) to automatically select their regularization parameters. The effectiveness of the method is demonstrated on realistic simulations and $30$ subjects from the Cam-CAN dataset. To our knowledge, this is the first time that sparsity promoting estimators are automatically calibrated at such a scale. Results show that the proposed SURE approach outperforms cross-validation strategies and state-of-the-art Bayesian statistics methods both computationally and statistically.

==> srcimages/blobs/crop_all.sh <==
for FILE in $(find . -not -name "*cropped.png" -name "*split.png"); do
    # echo "${FILE%.*}"_cropped.png""
    convert -crop 1000x320+0+95  $FILE "${FILE%.*}"_cropped.png""
done

convert -crop 500x160+0+48 agregate_brain_sure_split.png agregate_brain_sure_split_cropped.png

